Parameterized Complexity and Geometric Approximation of Riesz Energy Subset Selection

Riesz-energy selection minimizes the sum of inverse $s$th powers of pairwise distances among $k$ distinct points. For finite sets of sites, exact selection is polynomial on a line but NP-hard in the plane, already at $s=1$. For fixed dimension $d$ and exponent $s>0$, generic diversity proxies yield a deterministic efficient parameterized approximation scheme (EPAS) in $k$ and $1/\varepsilon$. We sharpen its geometric compression bound by averaging the cost of replacing one optimal site over feasible alternatives among $2k$ separated centers. For planar inverse-square energy, this improves the representative bound from $O(k^2\log(2k)/\varepsilon^2)$ under a total-energy packing analysis to $O(k\log(2k)/\varepsilon^2)$. In general, we retain $O_{d,s}(k(H_{2k}^{(s/d)})^{d/s}/\varepsilon^d)$ sites, where $H_m^{(p)}=\sum_{j=1}^m j^{-p}$, independently of $n$ and input spacing. A rational planar construction shows that the underlying separation bound is sharp even for one-swap local optima. For rational planar sites at $s=2$, a $(1+\varepsilon)$ approximation takes $O(nk+n\log n)+(C\log(2k)/\varepsilon^2)^k$ operations of polynomial bit cost. The scheme extends to metrics of bounded doubling dimension and to compact domains with effective geometric routines, including filled simple polygons. On metrics with distances $1$ and $2$, exact decision at $s=2$ is W[1]-complete in $k$, and a gap reduction excludes a deterministic EPAS unless $\mathrm{FPT}=\mathsf{W[1]}$. Benchmarks relate retained sites to search cost. We also evaluate refinement on a Swiss facility-dispersion instance and on triangulated domains shaped like numerals. On the numeral shaped domains with $2\le k\le10$ and $\varepsilon=1$, separate instance-specific bounds certify that each refined solution has energy at most $11.78\%$ above optimal.

==> anc/README.md <==
# Reproducibility materials

Michael Emmerich and Soumen Atta, University of Jyvaskyla, Finland.

The complete code, data, frozen results and certificates are available at:
https://github.com/emmerichmtm/PCGA-Riesz/releases/tag/arxiv-v2

Download riesz-reproducibility-v2.zip from that release. It includes all
discrete studies and the self-contained numerals/ continuous-domain study,
with checksums and instructions. No secondary archive is needed.


==> anc/style-notices.txt <==
PRIMEarxiv.sty

Arxiv & PRIME AI Style Template by Moulay A. Akhloufi
https://www.overleaf.com/latex/templates/arxiv-and-prime-ai-style-template/qdnhqytdqzsc
Creative Commons Attribution 4.0 International
https://creativecommons.org/licenses/by/4.0/

The style credits George Kour's arxiv-style as its basis. The upstream license follows.
https://github.com/kourgeorge/arxiv-style/blob/master/License.txt

MIT License

Copyright (c) 2020 George Kour

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

